Study of double parton scattering processes with heavy quarks

Study of double parton scattering processes (DPS) involving heavy quarks provides the most precise probing of factorization hypothesis for DPS for gluon-mediated processes. The measurements are performed for the different final states, including open and hidden-flavour hadrons and for the different kinematic ranges of incoming gluons

==> figs/DPS-HF-summary-plot-linscale.C <==
void DPS-HF-summary-plot-linscale()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 19 11:07:00 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",109,54,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-13.82716,-4.860759,84.93827,25.51899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1030__8 = new TH1F("h_1030__8","",10,0,80);
   h_1030__8->SetMaximum(24);
   h_1030__8->SetStats(0);
   h_1030__8->SetMarkerStyle(20);
   h_1030__8->SetMarkerSize(1.2);
   h_1030__8->GetXaxis()->SetNdivisions(505);
   h_1030__8->GetXaxis()->SetLabelFont(132);
   h_1030__8->GetXaxis()->SetLabelOffset(0.015);
   h_1030__8->GetXaxis()->SetLabelSize(0.05);
   h_1030__8->GetXaxis()->SetTitleSize(0.06);
   h_1030__8->GetXaxis()->SetTitleFont(132);
   h_1030__8->GetYaxis()->SetNdivisions(0);
   h_1030__8->GetYaxis()->SetLabelFont(132);
   h_1030__8->GetYaxis()->SetLabelSize(0.05);
   h_1030__8->GetYaxis()->SetTitleSize(0.06);
   h_1030__8->GetYaxis()->SetTitleFont(42);
   h_1030__8->GetZaxis()->SetLabelFont(132);
   h_1030__8->GetZaxis()->SetLabelSize(0.05);
   h_1030__8->GetZaxis()->SetTitleSize(0.06);
   h_1030__8->GetZaxis()->SetTitleFont(42);
   h_1030__8->Draw("");
   TBox *box = new TBox(12.8,0,16.2,24);
   box->SetFillColor(8);
   box->SetFillStyle(3245);
   box->Draw();
   box = new TBox(11.63993,0,17.00799,24);
   box->SetFillColor(8);
   box->SetFillStyle(3254);
   box->Draw();
   
   Double_t Graph0_fx1015[22] = {
   11,
   4.8,
   6.3,
   11.3,
   2.2,
   14.9,
   17.6,
   12.8,
   18,
   21,
   23.5,
   18,
   33,
   29.5,
   70,
   19.4,
   15.2,
   18,
   17.2,
   22.3,
   17.9,
   18};
   Double_t Graph0_fy1015[22] = {
   22.5,
   21.5,
   20.5,
   19.5,
   18.5,
   17.5,
   16.5,
   15.5,
   14.5,
   13.5,
   12.5,
   11.5,
   10.5,
   9.5,
   8.5,
   7.5,
   6.5,
   5.5,
   4.5,
   3.5,
   2.5,
   1.5};
   Double_t Graph0_fex1015[22] = {
   2.9,
   0.5,
   1.6,
   0.6,
   0.7,
   0.4,
   0.6,
   1.3,
   3.3,
   1.5,
   3.5,
   4,
   5.5,
   7.5,
   35,
   2.6,
   3.6,
   2.1,
   1.9,
   4.4,
   1.9,
   1.3};
   Double_t Graph0_fey1015[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(22,Graph0_fx1015,Graph0_fy1015,Graph0_fex1015,Graph0_fey1015);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1015 = new TH1F("Graph_Graph1015","Graph",100,0,115.35);
   Graph_Graph1015->SetMinimum(0);
   Graph_Graph1015->SetMaximum(24.6);
   Graph_Graph1015->SetDirectory(0);
   Graph_Graph1015->SetStats(0);
   Graph_Graph1015->SetMarkerStyle(20);
   Graph_Graph1015->SetMarkerSize(1.2);
   Graph_Graph1015->GetXaxis()->SetNdivisions(505);
   Graph_Graph1015->GetXaxis()->SetLabelFont(132);
   Graph_Graph1015->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1015->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetXaxis()->SetTitleFont(132);
   Graph_Graph1015->GetYaxis()->SetLabelFont(132);
   Graph_Graph1015->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetYaxis()->SetTitleFont(42);
   Graph_Graph1015->GetZaxis()->SetLabelFont(132);
   Graph_Graph1015->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1015->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1015->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1015);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1016[22] = {
   11,
   4.8,
   6.3,
   11.3,
   2.2,
   14.9,
   17.6,
   12.8,
   18,
   21,
   23.5,
   18,
   33,
   29.5,
   70,
   19.4,
   15.2,
   21.31579,
   17.2,
   22.40045,
   17.9,
   18};
   Double_t Graph1_fy1016[22] = {
   22.5,
   21.5,
   20.5,
   19.5,
   18.5,
   17.5,
   16.5,
   15.5,
   14.5,
   13.5,
   12.5,
   11.5,
   10.5,
   9.5,
   8.5,
   7.5,
   6.5,
   5.5,
   4.5,
   3.5,
   2.5,
   1.5};
   Double_t Graph1_fex1016[22] = {
   2.9,
   2.54951,
   1.886796,
   1.16619,
   1.140175,
   1.17047,
   1.341641,
   1.702939,
   3.911521,
   2.5,
   8.732125,
   8.944272,
   6.519202,
   8.077747,
   36.40055,
   2.906888,
   3.9,
   2.864223,
   2.247221,
   4.941509,
   2.247221,
   1.769181};
   Double_t Graph1_fey1016[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(22,Graph1_fx1016,Graph1_fy1016,Graph1_fex1016,Graph1_fey1016);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1016 = new TH1F("Graph_Graph1016","Graph",100,0,116.9346);
   Graph_Graph1016->SetMinimum(0);
   Graph_Graph1016->SetMaximum(24.6);
   Graph_Graph1016->SetDirectory(0);
   Graph_Graph1016->SetStats(0);
   Graph_Graph1016->SetMarkerStyle(20);
   Graph_Graph1016->SetMarkerSize(1.2);
   Graph_Graph1016->GetXaxis()->SetNdivisions(505);
   Graph_Graph1016->GetXaxis()->SetLabelFont(132);
   Graph_Graph1016->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1016->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetXaxis()->SetTitleFont(132);
   Graph_Graph1016->GetYaxis()->SetLabelFont(132);
   Graph_Graph1016->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetYaxis()->SetTitleFont(42);
   Graph_Graph1016->GetZaxis()->SetLabelFont(132);
   Graph_Graph1016->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1016->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1016->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1016);
   
   gre->Draw("p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}


==> figs/DPS-HF-summary-plot.C <==
void DPS-HF-summary-plot()
{
//=========Macro generated from canvas: glCanvas/Ostap
//=========  (Fri May 19 10:50:52 2017) by ROOT version6.08/06
   TCanvas *glCanvas = new TCanvas("glCanvas", "Ostap",109,54,1002,826);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   glCanvas->SetHighLightColor(2);
   glCanvas->Range(-0.3977089,-4.860759,2.443069,25.51899);
   glCanvas->SetFillColor(0);
   glCanvas->SetBorderMode(0);
   glCanvas->SetBorderSize(2);
   glCanvas->SetLogx();
   glCanvas->SetTickx(1);
   glCanvas->SetTicky(1);
   glCanvas->SetLeftMargin(0.14);
   glCanvas->SetRightMargin(0.05);
   glCanvas->SetTopMargin(0.05);
   glCanvas->SetBottomMargin(0.16);
   glCanvas->SetFrameBorderMode(0);
   glCanvas->SetFrameBorderMode(0);
   
   TH1F *h_1010__6 = new TH1F("h_1010__6","",10,1,200);
   h_1010__6->SetMaximum(24);
   h_1010__6->SetStats(0);
   h_1010__6->SetMarkerStyle(20);
   h_1010__6->SetMarkerSize(1.2);
   h_1010__6->GetXaxis()->SetNdivisions(505);
   h_1010__6->GetXaxis()->SetLabelFont(132);
   h_1010__6->GetXaxis()->SetLabelOffset(0.015);
   h_1010__6->GetXaxis()->SetLabelSize(0.05);
   h_1010__6->GetXaxis()->SetTitleSize(0.06);
   h_1010__6->GetXaxis()->SetTitleFont(132);
   h_1010__6->GetYaxis()->SetNdivisions(0);
   h_1010__6->GetYaxis()->SetLabelFont(132);
   h_1010__6->GetYaxis()->SetLabelSize(0.05);
   h_1010__6->GetYaxis()->SetTitleSize(0.06);
   h_1010__6->GetYaxis()->SetTitleFont(42);
   h_1010__6->GetZaxis()->SetLabelFont(132);
   h_1010__6->GetZaxis()->SetLabelSize(0.05);
   h_1010__6->GetZaxis()->SetTitleSize(0.06);
   h_1010__6->GetZaxis()->SetTitleFont(42);
   h_1010__6->Draw("");
   TBox *box = new TBox(12.8,0,16.2,24);
   box->SetFillColor(8);
   box->SetFillStyle(3245);
   box->Draw();
   box = new TBox(11.63993,0,17.00799,24);
   box->SetFillColor(8);
   box->SetFillStyle(3254);
   box->Draw();
   
   Double_t Graph0_fx1011[22] = {
   11,
   4.8,
   6.3,
   11.3,
   2.2,
   14.9,
   17.6,
   12.8,
   18,
   21,
   23.5,
   18,
   33,
   29.5,
   70,
   19.4,
   15.2,
   18,
   17.2,
   22.3,
   17.9,
   18};
   Double_t Graph0_fy1011[22] = {
   22.5,
   21.5,
   20.5,
   19.5,
   18.5,
   17.5,
   16.5,
   15.5,
   14.5,
   13.5,
   12.5,
   11.5,
   10.5,
   9.5,
   8.5,
   7.5,
   6.5,
   5.5,
   4.5,
   3.5,
   2.5,
   1.5};
   Double_t Graph0_fex1011[22] = {
   2.9,
   0.5,
   1.6,
   0.6,
   0.7,
   0.4,
   0.6,
   1.3,
   3.3,
   1.5,
   3.5,
   4,
   5.5,
   7.5,
   35,
   2.6,
   3.6,
   2.1,
   1.9,
   4.4,
   1.9,
   1.3};
   Double_t Graph0_fey1011[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraphErrors *gre = new TGraphErrors(22,Graph0_fx1011,Graph0_fy1011,Graph0_fex1011,Graph0_fey1011);
   gre->SetName("Graph0");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1011 = new TH1F("Graph_Graph1011","Graph",100,1.35,115.35);
   Graph_Graph1011->SetMinimum(0);
   Graph_Graph1011->SetMaximum(24.6);
   Graph_Graph1011->SetDirectory(0);
   Graph_Graph1011->SetStats(0);
   Graph_Graph1011->SetMarkerStyle(20);
   Graph_Graph1011->SetMarkerSize(1.2);
   Graph_Graph1011->GetXaxis()->SetNdivisions(505);
   Graph_Graph1011->GetXaxis()->SetLabelFont(132);
   Graph_Graph1011->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1011->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetXaxis()->SetTitleFont(132);
   Graph_Graph1011->GetYaxis()->SetLabelFont(132);
   Graph_Graph1011->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetYaxis()->SetTitleFont(42);
   Graph_Graph1011->GetZaxis()->SetLabelFont(132);
   Graph_Graph1011->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1011->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1011->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1011);
   
   gre->Draw("p");
   
   Double_t Graph1_fx1012[22] = {
   11,
   4.8,
   6.3,
   11.3,
   2.2,
   14.9,
   17.6,
   12.8,
   18,
   21,
   23.5,
   18,
   33,
   29.5,
   70,
   19.4,
   15.2,
   21.31579,
   17.2,
   22.40045,
   17.9,
   18};
   Double_t Graph1_fy1012[22] = {
   22.5,
   21.5,
   20.5,
   19.5,
   18.5,
   17.5,
   16.5,
   15.5,
   14.5,
   13.5,
   12.5,
   11.5,
   10.5,
   9.5,
   8.5,
   7.5,
   6.5,
   5.5,
   4.5,
   3.5,
   2.5,
   1.5};
   Double_t Graph1_fex1012[22] = {
   2.9,
   2.54951,
   1.886796,
   1.16619,
   1.140175,
   1.17047,
   1.341641,
   1.702939,
   3.911521,
   2.5,
   8.732125,
   8.944272,
   6.519202,
   8.077747,
   36.40055,
   2.906888,
   3.9,
   2.864223,
   2.247221,
   4.941509,
   2.247221,
   1.769181};
   Double_t Graph1_fey1012[22] = {
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   gre = new TGraphErrors(22,Graph1_fx1012,Graph1_fy1012,Graph1_fex1012,Graph1_fey1012);
   gre->SetName("Graph1");
   gre->SetTitle("Graph");
   gre->SetFillColor(1);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   
   TH1F *Graph_Graph1012 = new TH1F("Graph_Graph1012","Graph",100,0.9538421,116.9346);
   Graph_Graph1012->SetMinimum(0);
   Graph_Graph1012->SetMaximum(24.6);
   Graph_Graph1012->SetDirectory(0);
   Graph_Graph1012->SetStats(0);
   Graph_Graph1012->SetMarkerStyle(20);
   Graph_Graph1012->SetMarkerSize(1.2);
   Graph_Graph1012->GetXaxis()->SetNdivisions(505);
   Graph_Graph1012->GetXaxis()->SetLabelFont(132);
   Graph_Graph1012->GetXaxis()->SetLabelOffset(0.015);
   Graph_Graph1012->GetXaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetXaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetXaxis()->SetTitleFont(132);
   Graph_Graph1012->GetYaxis()->SetLabelFont(132);
   Graph_Graph1012->GetYaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetYaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetYaxis()->SetTitleFont(42);
   Graph_Graph1012->GetZaxis()->SetLabelFont(132);
   Graph_Graph1012->GetZaxis()->SetLabelSize(0.05);
   Graph_Graph1012->GetZaxis()->SetTitleSize(0.06);
   Graph_Graph1012->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_Graph1012);
   
   gre->Draw("p");
   glCanvas->Modified();
   glCanvas->cd();
   glCanvas->SetSelected(glCanvas);
}

